The Station: An Open-World Environment for AI-Driven Discovery

We introduce the STATION, an open-world multi-agent environment for autonomous scientific discovery. The Station simulates a complete scientific ecosystem, where agents can engage in long scientific journeys that include reading papers from peers, formulating hypotheses, collaborating with peers, submitting experiments, and publishing results. Importantly, there is no centralized system coordinating their activities. Utilizing their long context, agents are free to choose their own actions and develop their own narratives within the Station. Experiments demonstrate that AI agents in the Station achieve new state-of-the-art performance on a wide range of benchmarks, spanning mathematics, computational biology, and machine learning, notably surpassing AlphaEvolve in circle packing. A rich tapestry of unscripted narratives emerges, such as agents collaborating and analyzing other works rather than pursuing myopic optimization. From these emergent narratives, novel methods arise organically, such as a new density-adaptive algorithm for scRNA-seq batch integration that borrows concepts from another domain. The Station marks a first step towards autonomous scientific discovery driven by emergent behavior in an open-world environment, representing a new paradigm that moves beyond rigid pipelines.

==> anc/d1_circle_found.py <==
#!/usr/bin/env python3
"""
Verification script for the best circle packing configurations.
This script loads the optimal configurations found by the agents and verifies
they pass Google's verification function.
"""

import numpy as np
import itertools

# Best N=32 configuration with score 2.93957277120630689
# Shape: (32, 3), dtype: float64
# Data loaded inline from station_data_circle_n32/rooms/research/internal/packings/Verity_II_2.939573_653.npz
CIRCLE_N32 = np.array([[0.5913254062324885 , 0.9366847467936634 , 0.06331525320633571],
       [0.11156670822435097, 0.11156670822435097, 0.1115667082243506 ],
       [0.9269330385282407 , 0.07306696147175928, 0.0730669614717591 ],
       [0.09657220783995829, 0.6962447847055132 , 0.09657220783995783],
       [0.593163108162112  , 0.41073608188695826, 0.09216464924936667],
       [0.9094306251117177 , 0.5957813052526898 , 0.09056937488828189],
       [0.5287196651622721 , 0.09859039863160775, 0.09859039863160714],
       [0.9302289243170231 , 0.9302289243170231 , 0.06977107568297632],
       [0.2572358559381545 , 0.40852495848126563, 0.09392542960110455],
       [0.2644856421727376 , 0.9376127924467954 , 0.06238720755320436],
       [0.4260881970914672 , 0.691866929252117  , 0.09567929075561363],
       [0.7533825213033992 , 0.3226385997517136 , 0.09067797900211039],
       [0.7515575922102232 , 0.6905962077363336 , 0.09358751542673652],
       [0.42710036218527536, 0.28662900075069314, 0.11515009501531481],
       [0.09380120532914625, 0.3161647698578795 , 0.09380120532914582],
       [0.7427114977388672 , 0.11611806282627356, 0.1161180628262731 ],
       [0.2605631271104417 , 0.5973508891925817 , 0.09492981348853938],
       [0.4256085805916491 , 0.4989810453519822 , 0.09720718943396014],
       [0.5903732992652366 , 0.7817741164904765 , 0.0915983029745469 ],
       [0.6095545318756697 , 0.24805883339705917, 0.07133631694839393],
       [0.3334957393177939 , 0.09664323745292071, 0.0966432374529204 ],
       [0.42730226163744306, 0.893771284957308  , 0.10622871504269184],
       [0.7511110411155143 , 0.505155837326994  , 0.0918533926422035 ],
       [0.7566648166220216 , 0.8920594989217282 , 0.10794050107827137],
       [0.589663242565222  , 0.5965224714665011 , 0.09365470284345875],
       [0.9094712287480968 , 0.41468316366433244, 0.09052877125190299],
       [0.10365414473978905, 0.8963458552602109 , 0.1036541447397887 ],
       [0.09485861738505687, 0.5048216292250877 , 0.09485861738505674],
       [0.9124287442499188 , 0.7738967048279848 , 0.08757125575008091],
       [0.2630302142908603 , 0.7837484224916332 , 0.09148404581147697],
       [0.24372294258660382, 0.24142932918255153, 0.07371569947520341],
       [0.910575349816327  , 0.23473312947973796, 0.08942465018367254]])

# Best N=26 configuration with score 2.63598308491754763
# Shape: (26, 3), dtype: float64
# Data loaded inline from station_data_circle_n26/rooms/research/internal/packings/Quest_II_2.635983_850.npz
CIRCLE_N26 = np.array([[0.08463950069577039, 0.08463950069577512, 0.08463950069577039],
       [0.1302211010652235 , 0.29460948878182674, 0.13022110106522078],
       [0.07886037291596529, 0.4972844462041077 , 0.07886037291596246],
       [0.13325857277081246, 0.7023095250891577 , 0.13325857277081066],
       [0.08492626245489716, 0.9150737375450997 , 0.08492626245489716],
       [0.27478328335082264, 0.10679014462858295, 0.10679014462858152],
       [0.3869235534096072 , 0.29474605904894985, 0.11207708895025231],
       [0.27534261677144267, 0.4955317606743549 , 0.11762968804654121],
       [0.38166584445264595, 0.7026096036990235 , 0.11514888016001965],
       [0.2739528396239525 , 0.8948174397312528 , 0.10518256026874717],
       [0.48460080265192135, 0.1030605201415824 , 0.10306052014157979],
       [0.5976347963876669 , 0.2716298514860001 , 0.099898350592751  ],
       [0.5299634197531942 , 0.49866807550340425, 0.1370104301237466 ],
       [0.5960427019081332 , 0.7269057143115987 , 0.10060036781870768],
       [0.48259558221054105, 0.8965327666420502 , 0.10346723335794983],
       [0.6832585349730863 , 0.09573232930701864, 0.09573232930701764],
       [0.7636735693833866 , 0.23971052792753683, 0.06918067635723386],
       [0.7424170495016363 , 0.40335878360267935, 0.09584232574550254],
       [0.7420494434605915 , 0.5952197329397375 , 0.09601897575825113],
       [0.6820800429325875 , 0.9038486659542355 , 0.09615133404576207],
       [0.8892209872092853 , 0.11077901279071509, 0.11077901279071417],
       [0.9076084484290412 , 0.31311580997040517, 0.09239155157095676],
       [0.9060726627225547 , 0.49942836913904337, 0.09392733727744268],
       [0.9074079050485652 , 0.6859430219867868 , 0.09259209495143315],
       [0.8888438205895587 , 0.8888438205895572 , 0.11115617941043988],
       [0.7629588636540018 , 0.7593524015609378 , 0.06944019371125516]])


def verify_circles(circles: np.ndarray):
    """Checks that the circles are disjoint and lie inside a unit square.

    Args:
      circles: A numpy array of shape (num_circles, 3), where each row is
        of the form (x, y, radius), specifying a circle.

    Raises:
      AssertionError if the circles are not disjoint or do not lie inside the
      unit square.
    """
    # Check pairwise disjointness.
    for circle1, circle2 in itertools.combinations(circles, 2):
        center_distance = np.sqrt((circle1[0] - circle2[0])**2 + (circle1[1] - circle2[1])**2)
        radii_sum = circle1[2] + circle2[2]
        assert center_distance >= radii_sum, f"Circles are NOT disjoint: {circle1} and {circle2}."

    # Check all circles lie inside the unit square [0,1]x[0,1].
    for circle in circles:
        assert (0 <= min(circle[0], circle[1]) - circle[2] and max(circle[0],circle[1]) + circle[2] <= 1), f"Circle {circle} is NOT fully inside the unit square."


if __name__ == "__main__":
    configs = [
        ("N=32", CIRCLE_N32, 2.93957277120630689),
        ("N=26", CIRCLE_N26, 2.63598308491754763)
    ]

    all_passed = True

    for name, config, expected_score in configs:
        print(f"=" * 60)
        print(f"Verifying {name} configuration...")
        print(f"Configuration shape: {config.shape}")
        print(f"Configuration dtype: {config.dtype}")
        print(f"Number of circles: {len(config)}")
        actual_score = np.sum(config[:, 2])
        print(f"Sum of radii: {actual_score:.17f}")
        print(f"Expected score: {expected_score:.17f}")
        print()

        try:
            verify_circles(config)
            print(f"✓ {name} VERIFICATION PASSED!")
            print("  - All circles are disjoint")
            print("  - All circles lie inside the unit square [0,1]x[0,1]")
            print(f"  - Total sum of radii: {actual_score:.17f}")
            print()
        except AssertionError as e:
            print(f"✗ {name} VERIFICATION FAILED!")
            print(f"  Error: {e}")
            print()
            all_passed = False

    print("=" * 60)
    if all_passed:
        print("✓ ALL CONFIGURATIONS PASSED VERIFICATION!")
    else:
        print("✗ SOME CONFIGURATIONS FAILED!")
        exit(1)

